Partitioned Cross-Validation for Divide-and-Conquer Density Estimation

We present an efficient method to estimate cross-validation bandwidth parameters for kernel density estimation in very large datasets where ordinary cross-validation is rendered highly inefficient, both statistically and computationally. Our approach relies on calculating multiple cross-validation bandwidths on partitions of the data, followed by suitable scaling and averaging to return a partitioned cross-validation bandwidth for the entire dataset. The partitioned cross-validation approach produces substantial computational gains over ordinary cross-validation. We additionally show that partitioned cross-validation can be statistically efficient compared to ordinary cross-validation. We derive analytic expressions for the asymptotically optimal number of partitions and study its finite sample accuracy through a detailed simulation study. We additionally propose a permuted version of partitioned cross-validation which attains even higher efficiency. Theoretical properties of the estimators are studied and the methodology is applied to the Higgs Boson dataset with 11 million observations

==> jeff2.mac <==
%\def\bold{\relax\ifmmode\let\next=\bold@\else
%   \def\next{\errmessage{Use \string\bold\space only in math
%      mode}}\fi\next}\def\bold@#1{{\fam\bffam #1}}
\def\today{\ifcase\month\or
   January\or February\or March\or April\or May\or
   June\or July\or August\or September\or October\or November\or
   December\fi
   \space\number\day, \number\year}
%\scriptscriptfont\bffam=\sevenbf  
\def\bfm{\fam\bffam\twelvebf}%
\def\text{\relax\ifmmode\let\next=\text@\else\let\next=\text@@\fi\next}
\def\pmb#1{\setbox0=\hbox{#1}%
    \kern-.025em\copy0\kern-\wd0
    \kern.05em\copy0\kern-\wd0
    \kern-.025em\raise.0433em\box0 }
\def\l{$\ell$.\ }
\def\ce{\centerline}
\def\ve{\vfill\eject}
\def\deg{$^\circ$}
\def\cv{cross-validation~}
\def\cvd{cross-validation}
\def\gof{goodness-of-fit}
\def\sp{smoothing parameter}
\def\sighat{\hat\sigma}
\def\ra{\rightarrow}
\def\reff{\medskip\noindent\hangindent=20pt\hangafter=1}
\def\hangg{\hangindent=10pt\hangafter=1}
\def\hangten{\hangindent=10pt\hangafter=0}
\def\pshang{\hangindent=25pt\hangafter=1}
\def\fh{\hat f_h}
\def\rh{\hat r_h}
\def\blank{\hbox to 2.5in{\hskip 2mm\hrulefill\hskip 2mm}}
\def\parno{\par\noindent}
\def\medi{\medskip\noindent}
\def\bigi{\bigskip\noindent}
\def\smoi{\smallskip\noindent}
\def\noi{\noindent}
\def\eps{\epsilon}
\def\oneton{=1,\ldots,n}
\def\cprob{\buildrel p\over \longrightarrow}
\def\Def{\buildrel {\rm def}\over \longrightarrow}
\def\cond{\buildrel {\cal D}\over \longrightarrow}
\def\conp{\buildrel p\over \longrightarrow}
\def\conas{\buildrel {a.s.}\over \longrightarrow}
\def\myproc #1. #2\par{\medbreak
  \noindent{\bf#1.\enspace}{\sl#2}\par\medbreak}
\def\bw{bandwidth\ }
\def\bwd{bandwidth}
\def\bl{\item{$\bullet$}}
\def\Var{{\rm Var}}
\def\Cov{{\rm Cov}}
\def\lp{\left(}
\def\rp{\right)}
\def\ld{\ldots}
\def\PC{Priestley-Chao}
\def\GM{Gasser-M\"uller}
\def\NW{Nadaraya-Watson}
\def\gmw{{1\over h}\int_{s_{i-1}}^{s_i}K\left({x-u\over h}\right)du}
\def\TS{\hat r(\cdot\,;m)}
\def\lip{\left(}
\def\rip{\right)}
\def\sumin{\sum_{i=1}^n}
\def\Rl{{I\!R}}
\def\rv{random variable}
\def\ybar{\bar Y}
\def\eqdist{\buildrel d\over=}
%
\def\aism{{\it Annals of the Institute of Statistical Mathematics}}
\def\ams{{\it Annals of Mathematical Statistics}}
\def\aop{{\it Annals of Probability}}
\def\aos{{\it Annals of Statistics}}
\def\aus{{\it Australian Journal of Statistics}}
\def\biok{{\it Biometrika}}
\def\biom{{\it Biometrics}}
\def\cs{{\it Communications in Statistics}}
\def\csab{{\it Comm. Statist.}}
\def\Com{{\it Communications}}
\def\jap{{\it Journal of Applied Probability}}
\def\jasa{{\it Journal of the American Statistical Association}}
\def\jmva{{\it Journal of Multivariate Analysis}}
\def\jns{{\it Journal of Nonparametric Statistics}}
\def\jrss{{\it Journal of the Royal Statistical Society} B}
\def\jscs{{\it Journal of Statistical Computation and Simulation}}
\def\jspi{{\it Journal of Statistical Planning and Inference}}
\def\jtsa{{\it Journal of Time Series Analysis}}
\def\spapp{{\it Stochastic Processes and their Applications}}
\def\spl{{\it Statistics and Probability Letters}}
\def\stat{{\it Statistics}}
\def\statsci{{\it Statistical Science}}
\def\tas{{\it The American Statistician}}
\def\tech{{\it Technometrics}}
\def\ptrf{{\it Probability Theory and Related Fields}}

\def\Aism{{\it Ann. Inst. Statist. Math.}}
\def\Ams{{\it Ann. Math. Statist.}}
\def\Aop{{\it Ann. Probab.}}
\def\Aos{{\it Ann. Statist.}}
\def\Aus{{\it Austral. J. Statist.}}
\def\Cs{{\it Communications in Statistics}}
\def\Csaa{{\it Comm. Statist. - Theory Methods}}
\def\Csab{{\it Comm. Statist. - Simulation Computation}}
\def\Jap{{\it J. Appl. Probab.}}
\def\Jasa{{\it J. Amer. Statist. Assoc.}}
\def\Jmva{{\it J. Multivariate Anal.}}
\def\Jns{{\it J. Nonpar. Statist.}}
\def\Jtsa{{\it J. Time Ser. Anal.}}
\def\Jrss{{\it J. Roy. Statist. Soc. Ser.}\ }
\def\Jscs{{\it J. Statist. Comput. Simul.}}
\def\Jspi{{\it J. Statist. Plann. Inf.}}
\def\Spapp{{\it Stochastic Proc. Appl.}}
\def\Spl{{\it Statist. Probab. Lett.}}
\def\Statsci{{\it Statist. Sci.}}
\def\Tas{{\it Amer. Statist.}}
\def\Ptrf{{\it Probab. Theor. Rel. Fields}}









